Transport and optical properties of the chiral semiconductor Ag3AuSe2

Previous band structure calculations predicted Ag3AuSe2 to be a semiconductor with a band gap of approximately 1 eV. Here, we report single crystal growth of Ag3AuSe2 and its transport and optical properties. Single crystals of Ag3AuSe2 were synthesized by slow-cooling from the melt, and grain sizes were confirmed to be greater than 2 mm using electron backscatter diffraction. Optical and transport measurements reveal that Ag3AuSe2 is a highly resistive semiconductor with a band gap of and activation energy around 0.3 eV. Our first-principles calculations show that the experimentally-determined band gap lies between the predicted band gaps from GGA and hybrid functionals. We predict band inversion to be possible by applying tensile strain. The sensitivity of the gap to Ag/Au ordering, chemical substitution, and heat treatment merit further investigation.

==> figs_dft/plotbands_dps.py <==
#PYTHON module for plotting bands by MARTIN GUTIERREZ AMIGO

import sys
import numpy as np
import matplotlib.pyplot as plt
import re
import glob
import os
import subprocess

plt.rcParams.update({'font.size': 14})

def __process_electron_bands(filename,filetype=None,vectors=None):
    """Process the bands.dat.gnu from a file with each band separately separated by blank lines
    to a matrix where each column is a band and first column is x axis"""
    filetype=filetype.lower()

    if filetype=="qe" or filetype==None:
        data=np.loadtxt(fname=filename)
        data=data[:,:2]         #select the first two columns to process (for wannier tools)
        rows=1
        position=data[rows,0]
        while position!=0:     #counter will tell me how many points are in the x axis, number of rows
            rows=rows+1
            position=data[rows,0]
        columns=np.int(2*data.shape[0]/rows)
        data=np.reshape(data,(rows,columns),order='F')
        final_columns=np.int(columns/2-1)
        data=np.delete(data,np.s_[0:final_columns],1)

    elif filetype=="vasp":
        file=open(filename,'r')
        lines=file.readlines()
        num_points=int(lines[5].split()[1])
        num_bands=int(lines[5].split()[2])
        data_lines=lines[7:]

        data=np.zeros([num_points,num_bands+1])
        K_vec=np.linalg.inv(vectors).transpose() #reciprocal vectors in columns

        dist=0
        i=0
        if vectors[0].size == 2:
            coord0=np.zeros(2)
            for num in range(0,len(data_lines),num_bands+2):    #load the x position
                line=data_lines[num]
                line=line.split()
                point1=np.array(line).astype(np.float)[0:2]
                coord1=np.matmul(point1,K_vec)
                delta=np.linalg.norm(coord1-coord0)
                if delta>=0.25:                                  #fast fix for broken paths
                    delta=0
                dist=dist+delta
                data[i,0]=dist
                coord0=coord1
                i=i+1
        else:
            coord0  =np.zeros(3)
            for num in range(0,len(data_lines),num_bands+2):    #load the x position
                line=data_lines[num]
                line=line.split()
                point1=np.array(line).astype(np.float)[0:3]
                coord1=np.matmul(point1,K_vec)
                delta=np.linalg.norm(coord1-coord0)
                if delta>=0.25:                                  #fast fix for broken paths
                    delta=0
                dist=dist+delta
                data[i,0]=dist
                coord0=coord1
                i=i+1
        for band in range(1,num_bands+1):                             #load the bands
            i=0
            for num in range(band,len(data_lines),num_bands+2):
                line=data_lines[num]
                line=line.split()
                data[i,band]=line[1]
                i=i+1
        data[:,0]=data[:,0]-data[0,0]
    return data

def __plot_electrons_gnu(file,filetype=None,vectors=np.array(None),ticks=np.array(None),fermi=None,color=None,style=None,legend=None):
    """Print the bands given by __process_electron_bands 
    BUT DOES NOT SHOW THE OUTPUT (not plt.show())
    file = Path to the file
    filetype = Type of file to plot "qe" or "vasp"
    vectors = np.array([[a1,a2,a3],...,[c1,c2,c3]])
    ticks = np.array([[tick1x,tick1y,tick1z],...,[ticknx,tickny,ticknz]])
    fermi = Fermi energy in order to shift the band structure and put it at zero
    color = string with the color for the bands
    style = string with the linestyle (solid, dashed, dotted)
    """
    data=__process_electron_bands(file,filetype,vectors)

    if fermi!=None:                       #Fermi energy
        data[:,1:]=data[:,1:]-fermi

    if vectors.any()!=None and ticks.any()!=None:    #ticks and labels
        ticks=__ticks_generator(vectors,ticks)
        x_lim=ticks[ticks.shape[0]-1]                #resize x_data for wannier and other codes output
        data[:,0]=data[:,0]*(x_lim/data[:,0].max())

    plt.plot(data[:,0],data[:,1],linestyle=style,linewidth=0.7,color=color,label=legend)
    plt.plot(data[:,0],data[:,2:],linestyle=style,linewidth=0.7,color=color)


    delta_y=data[:,1:].max()-data[:,1:].min()
    #returns max and min values for y and x of the data sample (usefull for plotting)
    #x_min,x_max,y_min,y_max
    #plt.show()
    return [data[:,0].min(),data[:,0].max(),data[:,1:].min(),data[:,1:].max()]

def plot_bands(file,filetype=None,vectors=np.array(None),ticks=np.array(None),labels=None,title=None,
               fermi=None,window=None,save_as=None):
    """Print the bands.dat.gnu file of bands output (Quantum Espresso) or Wannier90
    file = Path to the file
    filetype = Type of file to plot "qe" or "vasp"
    vectors = np.array([[a1,a2,a3],...,[c1,c2,c3]])
    ticks = np.array([[tick1x,tick1y,tick1z],...,[ticknx,tickny,ticknz]])
    labels = ["$\Gamma$","$X$","$M$","$\Gamma$"]
    title = 'your title for the plot'
    fermi = Fermi energy in order to shift the band structure and put it at zero
    window = Window of energies to plot around Fermi, it can be a single number or 2
            either window=0.5 or window=[-0.5,0.5] => Same result
    save_as = 'wathever.format'
    """
    plt.figure()
    limits=__plot_electrons_gnu(file,filetype,vectors,ticks,fermi)

    plt.ylabel('Energy (eV)')
      
    if fermi!=None:                       #Fermi energy
        plt.axhline(y=0,color='black',linewidth=0.4)
        if window!=None:                   #Limits y axis
            if type(window) is int or type(window) is float:
                plt.ylim(-window,window)
            elif type(window) is list:
                plt.ylim(window[0],window[1])
        else:
            delta_y=limits[3]-limits[2]
            plt.ylim(limits[2]-delta_y*0.05,limits[3]+delta_y*0.1)
    
    if vectors.any()!=None and ticks.any()!=None:    #ticks and labels
        ticks=__ticks_generator(vectors,ticks)
        if labels != None :
            plt.xticks(ticks,labels)
        else:
            plt.xticks(ticks)
        for i in range(1,ticks.shape[0]-1):
            plt.axvline(ticks[i],color='gray',linestyle='--',linewidth=0.4)
    else:
        plt.xticks([])
        
    if title!=None:                             #Title option
        plt.title(title)
    
    plt.xlim(limits[0],limits[1])   #Limits in the x axis
    
    if save_as!=None:                             #Saving option
        plt.savefig(save_as, dpi=300)
    
    plt.show()

def plot_compare_bands(files,filetypes,vectors=np.array(None),ticks=np.array(None),labels=None,title=None,
                       fermi=None,legends=None,window=None,save_as=None,
                       styles=['dashed','solid','dashdot','dotted'],
                       colors=['blue','orange','green','red']):
    """Print differents files with band structures in order to compare
    files = list with file paths
    filetype = list with type of file to plot "qe" or "vasp"
    vectors = np.array([[a1,a2,a3],...,[c1,c2,c3]])
    ticks = np.array([[tick1x,tick1y,tick1z],...,[ticknx,tickny,ticknz]])
    labels = ["$\Gamma$","$X$","$M$","$\Gamma$"]
    title ='your title for the plot'
    fermi = list with fermi energies
    colors = list with colors
    styles = list with style lines (solid, dashed, dotted...)
    legends = labels for the legend in the plot
    window=Window of energies to plot around Fermi, it can be a single number or 2
            either window=0.5 or window=[-0.5,0.5] => Same result
    save_as='wathever.format'
    """
    plt.figure()
    for num in range(len(files)):
        data_limits=__plot_electrons_gnu(files[num],filetypes[num],vectors,ticks,fermi=fermi[num],color=colors[num]
                                       ,style=styles[num],legend=legends[num])
        if num==0:
            limits=data_limits
        else:
            limits[0]=min(data_limits[0],limits[0])
            limits[1]=max(data_limits[1],limits[1])
            limits[2]=min(data_limits[2],limits[2])
            limits[3]=max(data_limits[3],limits[3])
        
    plt.ylabel('Energy (eV)')
    plt.axhline(y=0,color='black',linewidth=0.4) #Fermi energy (mandatory, if not comparison has no sense)
    
    if type(window) is int or type(window) is float: #window of energyes to plot
        plt.ylim(-window,window)
    elif type(window) is list:
        plt.ylim(window[0],window[1])
    else:
        delta_y=limits[3]-limits[2]
        plt.ylim(limits[2]-delta_y*0.05,limits[3]+delta_y*0.1)
    
    if vectors.any()!=None and ticks.any()!=None:    #ticks and labels
        ticks=__ticks_generator(vectors,ticks)
        if labels != None :
            plt.xticks(ticks,labels)
        else:
            plt.xticks(ticks)
        for i in range(1,ticks.shape[0]-1):
            plt.axvline(ticks[i],color='gray',linestyle='--',linewidth=0.4)
    else:
        plt.xticks([])
    
    if title!=None:                             #Title option
        plt.title(title)
    
    plt.xlim(limits[0],limits[1])   #Limits in the x axis
    
    plt.legend()
    if save_as!=None:                             #Saving option
        plt.savefig(save_as, dpi=300)
    plt.show()

def grep_vectors(file,filetype='qe'):
    """Greps the real vectors from a scf.pwo or file VASP OUTCAR
    (it may work with other output files of QE)
    OUTPUT= np.array([vec1,vec2,vec3])
    """
    filetype=filetype.lower()
    count=0
    lattice_lines=False
    lines=open(file,'r')

    if filetype=='qe':
        for line in lines:
            if lattice_lines==True:
                X=float(line.split()[3])
                Y=float(line.split()[4])
                Z=float(line.split()[5])
                vec=np.array([X,Y,Z])
                if count==0:
                    vectors=vec
                else:
                    vectors=np.vstack((vectors,vec))            
                count=count+1
                if count>=3:
                    break
            if re.search('crystal axes',line,flags=re.IGNORECASE):
                lattice_lines=True
    elif filetype=='vasp':
        for line in lines:
            if re.search('Lattice vectors:',line):
                lattice_lines=True
            elif count>=4:
                break
            elif lattice_lines==True:
                count=count+1
                if count>1:
                    l=line.split()
                    X=float(l[3][:-1])
                    Y=float(l[4][:-1])
                    Z=float(l[5][:-1])
                    vec=np.array([X,Y,Z])
                    try:
                        vectors=np.vstack([vectors,vec])
                    except NameError:
                        vectors=vec
        norm=np.linalg.norm(vectors[0])
        vectors=vectors/norm
    else:
        print('FILETYPE NOT AVAILABLE')
    return vectors

def grep_ticks_labels_KPATH(file):
    """Greps ticks and labels of the ticks from a KPATH file of VASP.
    It expects the file to have the structure:
    0 0 0 !GM
    0 0.5 0 !X
    0 0.5 0 !X
    0.5 0.5 0 !

    It generates the correct ticks to plot with my scripts (even with splitted paths)

    OUTPUT => ticks, labels
    ticks, labels = grep_ticks_labels_KPATH(KPATH_FILE)
    """
    print('plotting...')
    KPATH=open(file,'r')
    QE_path=np.zeros(0)
    q0=np.zeros(0)
    repeat=False
    labels=[]
    path_section=False
    for line in KPATH:
        if path_section==True:
            if len(line.split())!=0:
                X=float(line.split()[0])
                Y=float(line.split()[1])
                Z=float(line.split()[2])
                q1=np.array([X,Y,Z,100])
                label=line.split('!')[1].split()[0]
                if not np.array_equal(q0,q1):
                    labels=labels+[label]
                    if len(QE_path)==0:
                        QE_path=q1
                    else:
                        if repeat==False:
                            if len(QE_path.shape)>1:
                                if QE_path[len(QE_path)-2,3]!=1:
                                    QE_path[len(QE_path)-1,3]=1
                            QE_path=np.vstack((QE_path,q1))
                            q0=q1
                        else:
                            QE_path=np.vstack((QE_path,q1))
                            q0=q1
                            repeat=False
                else:
                    repeat=True
        if re.search('Reciprocal',line,flags=re.IGNORECASE):
            path_section=True
    QE_path[len(QE_path)-1,3]=1

    num_q=len(QE_path[:,0])

    num_labels=num_q
    path=True
    for i in range(num_q):
        if path==False:
            diff=QE_path[i,:3]-QE_path[i-1,:3]
            labels[i-1]=labels[i-1]+'|'+labels[i]
            labels[i]='000'
        if QE_path[i,3]==1:
            path=False
            num_labels=num_labels-1
        else:
            path=True
    #print("you need to introduce",num_labels+1,"labels")
    while labels.count('000')>0:
        labels.remove('000')
    for i in range(len(labels)):
        if 'Gamma' in labels[i]:
            labels[i]=labels[i].split('Gamma')[0]+'\Gamma'+labels[i].split('Gamma')[1]
        labels[i]='$'+labels[i]+'$'
    return QE_path, labels

def grep_fermi(file,filetype='qe'):
    """Greps the Fermi Energy from a scf.pwo or OUTCAR file.
   returns the Fermi energy in eV
    """
    filetype=filetype.lower()
    if filetype=='qe':
        scf_out=open(file,'r')
        for line in scf_out:
            if re.search('Fermi energy',line):
                E_f=float(line.split()[4])
            if re.search('highest occupied',line):
                if re.search('unoccupied',line):
                    E1=float(line.split()[6])
                    E2=float(line.split()[7])
                    print('The gap is',(E2-E1)*1000,'meV')
                    E_f=E1+(E2-E1)/2
                else:
                    E_f=float(line.split()[4])
    elif filetype=='vasp':
        OUTCAR=open(file,'r')
        for line in OUTCAR:
            if re.search('E-fermi',line):
                E_f=float(line.split()[2])
    return E_f

def __ticks_generator(vectors,ticks,grid=None):
    """From the real vectors, the High Sym points for the path in crystal reciprocal space units and the 
    grid, it generates the positions for the hight sym points (tick_pos) and grid (grid_pos):
    
    vectors=[[a1,a2,a3],...,[c1,c2,c3]]
    ticks=[[tick1x,tick1y,tick1z,100],...,[ticknx,tickny,ticknz,1]]
    grid=[[grid1x,grid1y,grid1z],...,[gridnx,gridny,gridnz]]
    
    returns either tick_pos or tick_pos, grid_pos
    """
    K_vec=np.linalg.inv(vectors).transpose() #reciprocal vectors in columns
    path=0
    tick0=ticks[0][:3]
    ticks_pos=np.array(0)
    for i in range(1,ticks.shape[0]):
        tick1=ticks[i][:3]
        if  ticks[i-1][3]==1:
            tick0=tick1
        else:
            if np.any(grid!= None):
                #print(tick0,tick1)
                for point in grid:
                    dist=__lineseg_dist(point,tick0,tick1)
                    if np.around(dist,decimals=3)==0:
                       # print(point)
                        if np.around(np.linalg.norm(point-tick0),decimals=3)==0:
                            delta=0
                        elif np.around(np.linalg.norm(point-tick1),decimals=3)==0:
                            vector=(tick1-tick0)
                            delta=np.linalg.norm(np.matmul(vector,K_vec))
                        else:
                            vector=(point-tick0)
                            delta=np.linalg.norm(np.matmul(vector,K_vec))
                        try:
                            if np.all(grid_ticks!=(path+delta)):  #grid_ticks are not degenerate
                                grid_ticks=np.append(grid_ticks,path+delta)
                        except NameError:
                            grid_ticks=np.array(path+delta)
                #print()
            vector=(tick1-tick0)
            delta=np.matmul(vector,K_vec)
            path=path+np.linalg.norm(delta)
            ticks_pos=np.append(ticks_pos,path)
            tick0=tick1
    if np.any(grid!= None):
        return ticks_pos, grid_ticks
    else:
        return ticks_pos


#***************************SCRIPT***************************************++

files=['data/EXP_PBE/EIGENVAL_BS',
      'data/EXP_MBJ/EIGENVAL_BS']
filetypes=['vasp','vasp']
vectors=grep_vectors('data/EXP_MBJ/OUTCAR_MBJ','vasp')
ticks, labels=grep_ticks_labels_KPATH('data/KPATH')
fermi1=grep_fermi('data/EXP_PBE/OUTCAR_BS','vasp')
fermi2=grep_fermi('data/EXP_MBJ/OUTCAR_MBJ','vasp')
fermi=[fermi1-0.035,fermi2]
legends=['PBE','mBJ']
#title='Ag3AuSe2'
title=''
window=[-2,2]
plot_compare_bands(files,filetypes,vectors,ticks,labels,title,fermi,legends,window,save_as='bands.pdf')

